Convolutional Neural Networks for Font Classification

Classifying pages or text lines into font categories aids transcription because single font Optical Character Recognition (OCR) is generally more accurate than omni-font OCR. We present a simple framework based on Convolutional Neural Networks (CNNs), where a CNN is trained to classify small patches of text into predefined font classes. To classify page or line images, we average the CNN predictions over densely extracted patches. We show that this method achieves state-of-the-art performance on a challenging dataset of 40 Arabic computer fonts with 98.8\% line level accuracy. This same method also achieves the highest reported accuracy of 86.6% in predicting paleographic scribal script classes at the page level on medieval Latin manuscripts. Finally, we analyze what features are learned by the CNN on Latin manuscripts and find evidence that the CNN is learning both the defining morphological differences between scribal script classes as well as overfitting to class-correlated nuisance factors. We propose a novel form of data augmentation that improves robustness to text darkness, further increasing classification performance.

==> darkness/graph.py <==

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

matplotlib.rcParams.update({'font.size': 22})

plt.figure(figsize=(10,5))

ls = ['-', '-.', '--', ':']
labels = ['Average', 'Uncial', 'Caroline', 'SemiHybrida']

thick=4
for idx, script in enumerate(['all', 'Uncial', 'Caroline', 'Semihybrida']):
	fd = open('half_results/' + script + ".txt")
	lines = fd.readlines()
	data = map(float, lines[1].split())
	plt.plot(xrange(1,101), data, linewidth=thick, label=labels[idx], ls=ls[idx % 4])

plt.axvline(x=50, color='black', ls='--', linewidth=thick)

#plt.xlabel('Text Darkness')
plt.ylabel('Patch Accuracy')

plt.ylim(0.25, 1.02)
plt.xticks([0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100],
			["100%\nBlack Text", "", "", "", "", "Original\nPatch", "",
			"", "", "", "100%\nBackground"])

		
plt.legend(loc='best', prop={'size': 18}, ncol=2)
plt.tight_layout()

plt.savefig('graph.png')



==> line_spacing/graph.py <==

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

matplotlib.rcParams.update({'font.size': 24})

ls = ['-', '-.', '--', ':']
labels = ['Average', 'Caroline', 'Cursiva', 'Half-Uncial', 'Humanistic', 'Hybrida', 'SemiTextualis', 'Southern Textualis']

#paths = ['all', '0', '1', '2', '3', '4', '5', '6', '7', '8', '9', '10', '11']
paths = ['all', '0',  '1', '2',  '3', '5', '8', '9']

thick=4
#x_data = [5 * x for x in range(-6, 21)]
x_data = [5 * x for x in range(21)]
for idx, script in enumerate(paths):
	f = 'used_results/' + script + ".txt"
	data = np.loadtxt(f)
	#plt.plot(data, linewidth=thick, label=labels[idx], ls=ls[idx % 4])
	plt.plot(x_data, data, linewidth=thick, label=labels[idx], ls=ls[idx % 4])

	if idx == 3 or idx == 7:
		plt.xlabel('Inter-Line Spacing (pixels)')
		plt.ylabel('Patch Accuracy')

		plt.ylim(0.39, 1.02)
		plt.xlim(0, 100)

				
		plt.legend(loc='best', prop={'size': 18}, ncol=2)
		plt.tight_layout()

		plt.savefig('graph%d.png' % (idx / 4))
		plt.clf()




==> line_spacing/shave.sh <==
mogrify -shave 25x25 *.png


==> scales/graph.py <==

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

matplotlib.rcParams.update({'font.size': 22})

# at stride 100
alexnet_image = [59.2, 62.6, 66.8, 66.7, 67.6, 70.5, 71.2]
resnet_image =  [79.7, 82.2, 84.5, 83.9, 78.8, 78.5, 74.4]
resnet_pretrain_image = [83.6, 83.5, 84.8, 81.8, 76.7, 76.8, 75.8]
alexnet_pretrain_image =[66.7, 71.0, 73.7, 72.400, 73.6, 72.8, 71.8]

resnet_jitter_image =   [83.7, 85.0, 86.6, 85.5, 84.5, 80.7, 79.5]
alexnet_jitter_image =  [64.5, 70.0, 73.3, 72.2, 77.2, 76.3, 75.0]
resnet_jitter2_image =  [81.9, 84.5, 84.6, 83.7, 81.5, 80.9, 78.7]
alexnet_jitter2_image = [61.7, 66.2, 69.1, 67.8, 71.4, 74.1, 72.3]

alexnet_patch = [54.9, 56.9, 59.9, 61.2, 59.3, 59.5, 60.2]
resnet_patch =  [75.7, 76.6, 77.6, 75.4, 70.6, 67.9, 64.2]
resnet_pretrain_patch = [78.5, 77.4, 77.8, 74.2, 69.3, 66.4, 64.9]
alexnet_pretrain_patch =[64.2, 64.4, 66.5, 64.4206, 63.9, 62.8, 61.3]

scales =        [0.3, 0.4, 0.5, 0.6, 0.75, 0.9, 1]

		
thick=4

plt.plot([1,2,3,4,5,6,7], alexnet_image, linewidth=thick,  ls='--', color='blue', label='AlexNet')
plt.plot([1,2,3,4,5,6,7], resnet_image, linewidth=thick,   ls='-', color='green', label='ResNet')
plt.plot([1,2,3,4,5,6,7], resnet_pretrain_image, linewidth=thick, ls=':', color='red', label='ResNet-Pre')
plt.plot([1,2,3,4,5,6,7], alexnet_pretrain_image, linewidth=thick, ls='-', color='cyan', label='AlexNet-Pre')
plt.axhline(83.9, color='black', ls='-.', linewidth=thick, label='Competition\n    Winner')

plt.xlabel('Image Scale')
plt.ylabel('Image Accuracy')

plt.xticks([1,2,3,4,5,6,7], map(str, scales))
plt.xlim(0.9,7.1)
plt.ylim(53, 87)
#plt.yticks([72,74,76,78,80,82,84])

plt.legend(loc='lower right', ncol=2, prop={'size': 20})
plt.tight_layout()

plt.savefig('image_graph.png')

plt.clf()

plt.plot([1,2,3,4,5,6,7], alexnet_patch, linewidth=thick, ls='--', color='blue', label='AlexNet')
plt.plot([1,2,3,4,5,6,7], resnet_patch, linewidth=thick, ls='-', color='green', label='ResNet')
plt.plot([1,2,3,4,5,6,7], resnet_pretrain_patch, linewidth=thick, ls=':', color='red', label='Pretrain')
plt.plot([1,2,3,4,5,6,7], alexnet_pretrain_patch, linewidth=thick, ls='-', color='cyan', label='AlexNet-Pre')

plt.xlabel('Image Scale')
plt.ylabel('Patch Accuracy')

plt.xticks([1,2,3,4,5,6,7], map(str, scales))
plt.xlim(0.9,7.1)
plt.ylim(53, 81)

plt.tight_layout()

plt.savefig('patch_graph.png')

plt.clf()
plt.figure(figsize=(8,5))

matplotlib.rcParams.update({'font.size': 19})

plt.plot([1,2,3,4,5,6,7], resnet_jitter_image, linewidth=thick, ls='-', color='green', label='ResNet-FG/BG')
plt.plot([1,2,3,4,5,6,7], alexnet_jitter_image, linewidth=thick, ls='-.', color='blue', label='AlexNet-FG/BG')
plt.plot([1,2,3,4,5,6,7], resnet_jitter2_image, linewidth=thick, ls='--', color='red', label='ResNet-Whole')
plt.plot([1,2,3,4,5,6,7], alexnet_jitter2_image, linewidth=thick, ls=':', color='cyan', label='AlexNet-Whole')
plt.axhline(83.9, color='black', ls='-.', linewidth=thick, label='Competition\n    Winner')

plt.xlabel('Image Scale')
plt.ylabel('Image Accuracy')

plt.xticks([1,2,3,4,5,6,7], map(str, scales))
plt.xlim(0.9,7.1)
plt.ylim(59, 88)
#plt.yticks([72,74,76,78,80,82,84])

plt.legend(loc='lower right', ncol=2, prop={'size': 16})
plt.tight_layout()

plt.savefig('jitter_graph.png')



==> scales/shave.sh <==
mogrify -shave 25x25 *.png


==> strides/graph.py <==

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

matplotlib.rcParams.update({'font.size': 22})

data_30  =  [80.4, 79.5, 79.7,  79.1, 78.0, 77.1, 74.9] 
data_50  =  [84.4, 84.5,  84.5, 84.1, 83.7, 83.4, 80.2] 
data_75  =  [78.4, 78.1,  78.8, 78.1, 78.8, 77.4, 75.9] 
data_100 =  [74.7, 74.8,  74.4, 74.3, 75.1, 74.7, 72.5] 
strides  =  [  25,   50,  100,  150,  200,  300,  400]

		
thick=4

plt.plot([1,2,3,4,5,6,7], data_30, linewidth=thick, ls='-', color='blue', label='30')
plt.plot([1,2,3,4,5,6,7], data_50, linewidth=thick, ls='--', color='green', label='50')
plt.plot([1,2,3,4,5,6,7], data_75, linewidth=thick, ls='-.', color='red', label='75')
plt.plot([1,2,3,4,5,6,7], data_100, linewidth=thick, ls=':', color='black', label='100')

plt.xlabel('Stride of Test Patch Extraction')
plt.ylabel('Image Accuracy')

#plt.yticks([80,80.5,81])
plt.xticks([1,2,3,4,5,6,7], map(str, strides))
plt.ylim(70,85)
plt.xlim(.95, 7.05)

plt.legend(loc='best', ncol=2, prop={'size': 20})

plt.tight_layout()

plt.savefig('out.png')



==> strides/shave.sh <==
mogrify -shave 25x25 *.png

